Infinite-Dimensional Fisher Markets and Tractable Fair Division

Linear Fisher markets are a fundamental economic model with applications in fair division as well as large-scale Internet markets. In the finite-dimensional case of $n$ buyers and $m$ items, a market equilibrium can be computed using the Eisenberg-Gale convex program. Motivated by large-scale Internet advertising and fair division applications, this paper considers a generalization of a linear Fisher market where there is a finite set of buyers and a continuum of items. We introduce generalizations of the Eisenberg-Gale convex program and its dual to this infinite-dimensional setting, which leads to Banach-space optimization problems. We establish existence of optimal solutions, strong duality, as well as necessity and sufficiency of KKT-type conditions. All these properties are established via non-standard arguments, which circumvent the limitations of duality theory in optimization over infinite-dimensional Banach spaces. Furthermore, we show that there exists a pure equilibrium allocation, i.e., a division of the item space. When the item space is a closed interval and buyers have piecewise linear valuations, we show that the Eisenberg-Gale-type convex program over the infinite-dimensional allocations can be reformulated as a finite-dimensional convex conic program, which can be solved efficiently using off-the-shelf optimization software based on primal-dual interior-point methods. Based on our convex conic reformulation, we develop the first polynomial-time cake-cutting algorithm that achieves Pareto optimality, envy-freeness, and proportionality. For general buyer valuations or a very large number of buyers, we propose computing market equilibrium using stochastic dual averaging, which finds approximate equilibrium prices with high probability. Finally, we discuss how the above results easily extend to the case of quasilinear utilities.

==> codes/Si-set-for-zi-wi.py <==
import numpy as np
from matplotlib import pyplot as plt

d1, d2 = 1.5, 0.8
c1, c2 = (1-d1) * 2, (1-d2) * 2

a = np.linspace(0, 1, num = 1000)

s = c1/2 * a**2 + d1 * a
w = -c2/2 * a**2 - d2 * a

plt.plot(s, w, linewidth=2.33)
plt.plot(s, -s, linewidth=2.33)
plt.xlabel(r'$s_i$')
plt.ylabel(r'$w_i$')
plt.xlim([0, 1])
plt.ylim([-1, 0])
plt.fill_between(s, -s, w, color=(0.2, 0.2, 0.2, 0.5))
plt.savefig('S-set-two-buyers.pdf')

==> codes/log_to_latex_table.py <==
import numpy as np
import pandas as pd
from pandas.core.frame import DataFrame
from pandas.core.groupby.generic import SeriesGroupBy
from pandas.core.series import Series

df = pd.read_csv('logs/large-scale.csv', header='infer')

df.to_latex('large-scale.tex')


n_values, K_values = list(df['n'].unique()), list(df['K'].unique())

# for each (n,K), find its running time mean and se
res = df.groupby(['n', 'K'], as_index=True).agg({'total_time': ['mean', 'std']})
res.columns = res.columns.droplevel(0)
res['std'] = res['std'] / np.sqrt(len(n_values))
res.rename(columns={'std': 'se'}, inplace=True)

# now construct the output 
columns = [r'$n \ K$'] + K_values
data = {r'$n \ K$': n_values}
for K in K_values:
    data[K] = [ r'${:.3f} \pm {:.3f}$'.format(*tuple(res.loc[(n,K)])) for n in n_values]

output_df = pd.DataFrame(data, columns = columns)
output_df.set_index(r'$n \ K$', inplace=True)
output_df.to_latex('large-scale.tex', )

with open('large-scale.tex', 'w') as ff:
    # no lines in the middle; less sig. digits
    ff.write(r'\begin{tabular}{|c||*{%s}{c|}}\hline' % len(K_values)), ff.write('\n')
    ff.write(r'\backslashbox{$n$}{$K$}'), ff.write('\n')
    ff.write('& ' + ' & '.join(['$' + str(xx) + '$' for xx in K_values]) + r'\\ \hline \hline'), ff.write('\n')
    for n in n_values:
        long_string = str(n) + ' & ' + ' & '.join(['${:.2f} \pm {:.2f}$'.format(*tuple(res.loc[(n,K)])) for K in K_values]) + r'\\ \hline'
        ff.write(long_string), ff.write('\n')
    ff.write(r'\end{tabular}')

==> codes/mosek_fusion_playground.py <==
''' Fair division of [0,1] given n buyers with linear valuation functions '''

import numpy as np
import cvxpy as cp
import argparse
np.random.seed(2021)


from mosek.fusion import *
n, K = 10, 5
model = Model('utility-maximization-trial')
u = model.variable('u[i,k]', [n,K], Domain.inRange(0,1))
u_total = model.variable('u[i]', n, Domain.inRange(0,1))
model.objective('maximization obj', ObjectiveSense.Maximize, Expr.sum(u_total))
model.solve()
u_total.level()



# model = Model('ceo1')

# x = model.variable('x', 3, Domain.unbounded())

# # Create the constraint
# #      x[0] + x[1] + x[2] = 1.0
# model.constraint("lc", Expr.sum(x), Domain.equalsTo(1.0))

# # Create the conic exponential constraint
# expc = model.constraint("expc", x, Domain.inPExpCone())

# # Set the objective function to (x[0] + x[1])
# model.objective("obj", ObjectiveSense.Minimize, Expr.sum(x.slice(0,2)))

# # Solve the problem
# model.solve()

# model.writeTask('ceo1.ptf')
# # Get the linear solution values
# solx = x.level()
# print('x1,x2,x3 = %s' % str(solx))

# # Get conic solution of expc
# expcval  = expc.level()
# expcdual = expc.dual()
# print('expc levels                = %s' % str(expcval))
# print('expc dual conic var levels = %s' % str(expcdual))

==> codes/n_linear_buyers_on_unit_interval.py <==
''' Fair division of [0,1] given n buyers with linear valuation functions '''

import numpy as np
import cvxpy as cp
np.random.seed(888)

n = 4

# first consider uniform budgets
# B = np.random.exponential(n) + 1
# B = np.ones(n)
B = np.array([1,3,2,4])
B = B/np.sum(B)
# generate n linear valuation functions, nonnegative and normalized on [0,1]
# d = np.random.uniform(low=0.0, high=2.0 ,size = n)
d = np.array([1.2, 0.6, 0.3, 1.9])
c = (1 - d) * 2 
# sort them and construct inverse permutation given sorting
sorted_indices = np.argsort(d)[::-1]
place_of_buyer = [-1] * n 
for ii, jj in enumerate(sorted_indices):
    place_of_buyer[jj] = ii

# sort budgest and linear coefficients
B, c, d = B[sorted_indices], c[sorted_indices], d[sorted_indices]

# build EG using CVXPY
u = cp.Variable(n, nonneg=True)
z, w, s, t = cp.Variable(n-1), cp.Variable(n-1), cp.Variable(n-1), cp.Variable(n-1)
G = [np.array([ [d[i], c[i]/2], [-d[i+1], -c[i+1]/2] ]) for i in range(n-1)]
objective = cp.Maximize(cp.sum(B * cp.log(u)))
# linear constraints for slack variables z, w
constraints = [z>=0, z<=1, w<=0, w>=-1] 

# linear constraints u together with z, w
constraints.append(u[0] <= z[0])
for i in range(1, n-1):
    constraints.append(u[i] <= z[i] + w[i-1])
constraints.append(u[n-1] <= 1+w[n-2])
# second order cone constraints
for i in range(n-1):
    constraints.append(z[i]+w[i] >= 0)
    constraints.append(G[i][0,0]*s[i]+G[i][0,1]*t[i] == z[i])
    constraints.append(G[i][1,0]*s[i]+G[i][1,1]*t[i] == w[i])
    constraints.append(s[i]**2 <= t[i])

print('Solve the conic program (after normalization & sorting)')
prob = cp.Problem(objective, constraints)
prob.solve()
u, z, w, s, t = u.value, z.value, w.value, s.value, t.value

print('buyers sorted by decreasing d[i]: {}'.format(sorted_indices))
print('EG opt. obj. = {:.5f}'.format(prob.value))
# print('EG opt. u = {}'.format(u))

def eval(i,ll,rr):
    ''' evaluate [ll, rr] under  v[i] '''
    return 0.5 * c[i] * (rr**2 - ll**2) + d[i] * (rr-ll)

def move_knife(i, ui, l):
    ''' given v[i], utility value and left endpoint, find right endpoint '''
    aa, bb, cc = c[i]/2, d[i], - (c[i]/2 * l**2 + d[i] * l + ui)
    return (-bb + np.sqrt(bb**2 - 4 * aa * cc))/(2*aa)

# reconstruct original c and d
B, c, d = B[place_of_buyer], c[place_of_buyer], d[place_of_buyer]

# reconstruct u
u = u[place_of_buyer]

# find all breakpoints, including 0 and 1
bpts = [0]
for j in range(n-1):
    i = sorted_indices[j] # get the j-th buyer i
    bpts.append(move_knife(i, u[i], bpts[-1]))
bpts.append(1)

# construct allocation of all buyers
allocation = []
for i in range(n):
    jj = place_of_buyer[i]
    allocation.append((bpts[jj], bpts[jj+1])) # left and right endpoints of buyer i
    print('buyer {} gets interval ({:.4f}, {:.4f}) with utility {:.4f}, its intercept is ranked {}'.format(i, bpts[jj], bpts[jj+1], eval(i, bpts[jj], bpts[jj+1]), place_of_buyer[i]))

eval(1, allocation[1][0], allocation[1][1])
# eval(sorted_indices[-1], bpts[-2], bpts[-1])

# check inf-dim optimality by computing the dual objective value
beta = B/u
first_term = np.sum([beta[i] * eval(i, bpts[place_of_buyer[i]], bpts[place_of_buyer[i]+1]) for i in range(n)])
# first_term = np.sum(beta[i] * u[i] for i in range(n))
second_term = - np.sum(B * np.log(beta))
constant = np.sum(B) - np.sum(B*np.log(B))
primal_obj = prob.value
dual_obj = first_term + second_term - constant
print('dual obj. (from beta := B/u) = {:.5f}'.format(primal_obj, dual_obj))

####################################################################
# try to plot the buyers
from matplotlib import pyplot as plt
linestyles = ['-', '--', '-.', ':', (0, (3, 1, 1, 1, 1, 1))]
thetas = np.linspace(0, 1, 1000)
p_discrete_approx = np.max(np.array([beta[i] * (c[i]*thetas + d[i]) for i in range(n)]), axis=0)
# plot them
for i in range(n):
    plt.plot(thetas, beta[i] * (c[i]*thetas + d[i]), linestyle = linestyles[i], label = r'$\beta^*_{}v_{}$'.format(i+1,i+1))
    # plt.plot(x, beta_ave[i] * (c[i]*x + d[i]), label =  r"$\beta_{} v_{}: [{:,.2f}, {:.2f}]$".format(i, i, *division[i]), linestyle = linestyles[i])
    # plt.plot(x, beta_ave[i] * (c[i]*x + d[i]), label =  r"$\beta_{} v_{}$", linestyle = linestyles[i])
p_line_indices = np.arange(0, 1000, 20)
plt.scatter(thetas[p_line_indices], p_discrete_approx[p_line_indices], label = r"$ p^* := \max_i \beta^*_i v_i$", marker = '*', s = 50, color = 'brown', alpha = 0.368)

i = sorted_indices[0]
bpvals = [beta[i] * (c[i] * allocation[i][0] + d[i])]
for j in range(n):
    i = sorted_indices[j] # serial number of the j-th largest buyer
    lep = beta[i] * (c[i] * allocation[i][1] + d[i]) # left endpoint of the line segment of j-th buyer i
    # print(j, i, lep)
    bpvals.append(lep)

# plt.scatter(bpts, bpvals, marker = '|', color = 'brown')
plt.legend(loc = 'lower left')
plt.xlabel(r"$\theta$")
# plt.show()
plt.savefig("n-linear.pdf")


==> codes/n_pwl_buyers_on_unit_interval.py <==
''' Fair division of [0,1] given n buyers with linear valuation functions '''

import numpy as np
import cvxpy as cp
np.random.seed(38)

n = 4
K = 3 # every buyer has (at most) linear pieces
print("n = {} buyers and K = {} pieces per buyer...".format(n, K))
bpts = np.random.exponential(size=(K+1,))
bpts = np.cumsum(bpts)
bpts /= bpts[-1]
bpts[0] = 0
# permutations[1]
c, d = np.random.normal(size=(n, K)), np.random.normal(size=(n, K)) # coefficients of linear pieces of each buyer
# make sure all of them are >= 0
for i in range(n): 
    for k in range(K):
        min_val = min(c[i,k]*bpts[k] + d[i,k], c[i,k]*bpts[k+1] + d[i,k])
        d[i,k] += max(0, -min_val) + 1e-10 # print(min(c[i,k]*bpts[k] + d[i,k], c[i,k]*bpts[k] + d[i,k]))

# buyers' budgest (sum(B) == 1 w.l.o.g.)
B = np.random.uniform(0, 1, n) + 5
B = B/np.sum(B)

# for every i, k, find constants
func = lambda i, k: c[i,k]/2 * (bpts[k+1]-bpts[k])**2 + (bpts[k+1]-bpts[k])*(c[i,k]*bpts[k]+d[i,k])
M = np.array([[func(i,k) for k in range(K)] for i in range(n)])
func = lambda i, k: (bpts[k+1]-bpts[k])**2 * c[i,k]/M[i,k]
c_hat = np.array([[ func(i,k) for k in range(K) ] for i in range(n)])
func = lambda i, k: (bpts[k+1]-bpts[k]) * (c[i,k]*bpts[k] + d[i,k])/M[i,k]
d_hat = np.array([[func(i,k) for k in range(K)] for i in range(n)]) # d_hat[:, 1] M[:,1]
permutations = []
for k in range(K): 
    print(d_hat[:, k])
    permutations.append(np.argsort(d_hat[:,k])[::-1]) # the top j-th buyer is i = permutation[k][j] 
    print('permutation {} = {}'.format(k, permutations[-1]))

for k in range(K):
    c_hat[:, k], d_hat[:, k] = c_hat[permutations[k], k], d_hat[permutations[k], k]

def get_inverse(perm): # get the inverse permutation
    res = [-1] * len(perm)
    for ii, jj in enumerate(perm):
        res[jj] = ii
    return np.array(res)

inverse_permutations = [get_inverse(perm) for perm in permutations] # in k-th interval, buyer i's d[i,k] is ranked in the inverse_permutations[k][i]-th place

u = cp.Variable((n,K), nonneg=True)
u_hat = cp.Variable((n,K), nonneg=True) # U_set = DP(U_hat_set)
# auxiliary variables, k copies each
z, w, s, t = cp.Variable((n-1, K)), cp.Variable((n-1, K)), cp.Variable((n-1, K)), cp.Variable((n-1, K))
func = lambda i, k: np.array([[d_hat[i, k], c_hat[i, k]/2], [-d_hat[i+1, k], -c_hat[i+1, k]/2]])
G = np.array([[func(i,k) for k in range(K)] for i in range(n-1)]) # G[i,k] is a 2-by-2 matrix

# linear transformlations from u_hat to u (via diagonal and permutation matrices)
func = lambda i, k: 0.5 * c[i,k] * (bpts[k+1]**2 - bpts[k]**2) + d[i,k] *(bpts[k+1] - bpts[k])
constraints = [u[permutations[k][j],k] == func(permutations[k][j],k) * u_hat[j, k] for j in range(n) for k in range(K)]
constraints.extend([z>=0, z<=1, w<=0, w>=-1]) # true for all z[i,k], w[i,k]
constraints.append(z+w >= 0)

for k in range(K): # linear constraints on u_hat, z, w
    constraints.append(u_hat[0,k] <= z[0,k])     
    for i in range(1, n-1):
        constraints.append(u_hat[i,k] <= z[i,k] + w[i-1,k])
    constraints.append(u_hat[n-1,k] <= 1 + w[n-2, k])

for k in range(K): # second-order cone constraints
    for i in range(n-1):
        constraints.append(G[i,k][0,0]*s[i, k] + G[i,k][0,1]*t[i,k] == z[i,k])
        constraints.append(G[i,k][1,0]*s[i,k]+G[i,k][1,1]*t[i,k] == w[i,k])
        constraints.append(s[i,k]**2 <= t[i,k])

objective = cp.Maximize(cp.sum(B * cp.log(cp.sum(u, axis=1)))) # set EG maximization objective

print('Solve the conic program (after normalization & sorting)')
prob = cp.Problem(objective, constraints)

prob.solve(solver='MOSEK', verbose=False)
print('solving status = {}'.format(prob.status))
u, z, w, s, t = u.value, z.value, w.value, s.value, t.value

print('partitioning each predefined subinterval k into (at most) n smaller intervals')
def eval_sub(i, k, ll, rr): # given (ll, rr) within k-th subinterval
    assert(bpts[k] <= ll <= rr <= bpts[k+1])
    return 0.5 * c[i,k] * (rr**2 - ll**2) + d[i,k] * (rr - ll)

def move_knife_sub(i, k, ui, ll): # given ll within k-th subinterval, find rr (also within) s.t. utility = ui
    if ui <= 1e-8: # buyer i gets nothing in k-th interval
        return ll 
    assert(bpts[k] <= ll <= bpts[k+1])
    assert(eval_sub(i, k, ll, bpts[k+1]) >= ui) # otherwise cannot attain ui
    aa, bb, cc = c[i,k]/2, d[i,k], - (c[i,k]/2 * ll**2 + d[i,k] * ll + ui)
    return (-bb + np.sqrt(bb**2 - 4 * aa * cc))/(2*aa) # this should <= bpts[k+1], otherwise something is WRONG

allocations = [[None] * K for i in range(n)] # record the interval of buyer i in k-th predefined interval 
bpts_all = [] # for record...
for k in range(K):
    print("predefined interval {} is ({:.4f}, {:.4f})".format(k, bpts[k], bpts[k+1]))
    bpts_sub = [bpts[k]]
    for j in range(n):
        i = permutations[k][j]
        if j == n-1:
            bpts_sub.append(bpts[k+1])
        else:
            bpts_sub.append(move_knife_sub(i, k, u[i,k], bpts_sub[-1]))
        print('{}-th buyer is {}, u[{},{}] = {:.4f}, its interval is ({:.4f}, {:.4f}), valuated utility = {:.4f}'.format(j, i, i, k, u[i,k], bpts_sub[-2], bpts_sub[-1], eval_sub(i, k, bpts_sub[-2], bpts_sub[-1])))
        allocations[i][k] = (bpts_sub[-2], bpts_sub[-1])
    bpts_all.append(bpts_sub)

u_buyers = np.sum(u, axis=1)

for i in range(n):
    [print("{:.4f}".format(d[i,k]), end=' & ' if k < K-1 else ' \\\\') for k in range(K)]
    print('')

u_computed = np.array([sum(eval_sub(i, k, allocations[i][k][0], allocations[i][k][1]) for k in range(K)) for i in range(n)])
print('indicator of numerical error: ||u_buyers - u_computed|| = {:.4f}'.format(np.linalg.norm(u_buyers - u_computed)))

# construct a dual (feasible) solution and compute its dual objective
beta = B/u_buyers
first_term = sum(beta[i] * eval_sub(i, k, allocations[i][k][0], allocations[i][k][1]) for i in range(n) for k in range(K))
second_term = - np.sum(B * np.log(beta))
constant = np.sum(B) - np.sum(B*np.log(B))
primal_obj = prob.value
dual_obj = first_term + second_term - constant
print('EG primal obj. = {:.4f}, dual obj. = {:.4f}'.format(primal_obj, dual_obj))

####################################################################
# try to plot the buyers
from matplotlib import pyplot as plt
linestyles = ['-', '--', '-.', ':', (0, (3, 1, 1, 1, 1, 1))]
colors = ['orange' ,'blue', 'red', 'green', 'brown']
thetas = np.linspace(0, 1, 1000)

# plot each buyer on each interval
for k in range(K):
    p_line_indices = np.arange(0, 1000, 100)
    thetas = np.linspace(bpts[k], bpts[k+1], 1000)
    prices = np.zeros(1000)
    for i in range(n):
        yvals = beta[i] * (c[i,k] * thetas + d[i,k])
        prices = np.maximum(prices, yvals)  
        plt.plot(thetas, yvals, linestyle = linestyles[i], color = colors[i], label = r'$\beta^*_{} v_{}$'.format(i+1, i+1) if k == 0 else None)
    plt.scatter(thetas[p_line_indices], prices[p_line_indices], label = r"$ p^* := \max_i \beta^*_i v_i$" if k == 0 else None, marker = '*', s = 50,  color = 'brown', alpha = 0.368)

plt.legend(loc='upper left', ncol = 3)
plt.xlabel(r"$\theta$")
# plt.show()

plt.savefig("n-pwl.pdf")

==> codes/n_pwl_buyers_on_unit_interval_mosek_large_scale.py <==
''' Fair division of [0,1] given n buyers with linear valuation functions '''

from functools import total_ordering
import numpy as np
import cvxpy as cp
import argparse
from numpy.core.arrayprint import dtype_is_implied

from numpy.core.shape_base import block

try:
    parser = argparse.ArgumentParser()
    parser.add_argument("--n", '-n', type=int, default=100)
    parser.add_argument("--K", '-K', type=int, default=50)
    parser.add_argument("--seed", '-sd', type=int, default=2021)
    args = parser.parse_args()
    n, K, seed = args.n, args.K, args.seed
except:
    n, K, seed = 100, 100, 1 # K = number of pieces of each buyer's valuation

# n,K,seed = 1000,1000,1

np.random.seed(seed)
print("n = {} buyers and K = {} pieces per buyer...".format(n, K))
bpts = np.random.exponential(size=(K+1,))
bpts = np.cumsum(bpts)
bpts /= bpts[-1]
bpts[0] = 0 # first bpt is 0, last bpt is 1

# permutations[1]
c, d = np.random.normal(size=(n, K)), 5 * np.random.normal(size=(n, K)) # coefficients of linear pieces of each buyer
# make sure all of them are >= 0
for i in range(n): 
    for k in range(K):
        min_val = min(c[i,k]*bpts[k] + d[i,k], c[i,k]*bpts[k+1] + d[i,k])
        d[i,k] += max(0, -min_val) # print(min(c[i,k]*bpts[k] + d[i,k], c[i,k]*bpts[k] + d[i,k]))

# buyers' budgest (sum(B) == 1 w.l.o.g.)
B = np.random.uniform(0, 1, n) + 2
B = B/np.sum(B)

############ solving process starts here ############
from time import time
begin = time()
# for every i, k, find constants
func = lambda i, k: c[i,k]/2 * (bpts[k+1]-bpts[k])**2 + (bpts[k+1]-bpts[k])*(c[i,k]*bpts[k]+d[i,k])
M = np.array([[func(i,k) for k in range(K)] for i in range(n)]) # Lambda in the paper
func = lambda i, k: (bpts[k+1]-bpts[k])**2 * c[i,k]/M[i,k]
c_hat = np.array([[ func(i,k) for k in range(K) ] for i in range(n)])
# c_hat[:, 0].shape
func = lambda i, k: (bpts[k+1]-bpts[k]) * (c[i,k]*bpts[k] + d[i,k])/M[i,k]
d_hat = np.array([[func(i,k) for k in range(K)] for i in range(n)]) # d_hat[:, 1] M[:,1]

permutations = []
for k in range(K):
    permutations.append(np.argsort(d_hat[:,k])[::-1].astype(np.int32)) # the top j-th buyer is i = permutation[k][j] 

for k in range(K):
    c_hat[:, k], d_hat[:, k] = c_hat[permutations[k], k], d_hat[permutations[k], k]

from mosek.fusion import *
model = Model('fair_division_unit_interval')
######################################################
# exponential cone auxiliary variables
q = model.variable('first exp-cone var', n, Domain.unbounded())
# qs = model.variable('second exp-cone var', n, Domain.unbounded())
u_total = model.variable('u[i]', n, Domain.inRange(0,1))
u = model.variable('u[i,k]', [n,K], Domain.inRange(0,1))
u_hat = model.variable('u_hat[i,k]', [n,K], Domain.inRange(0,1))
s = model.variable('s[i,k]', [n-1,K], Domain.unbounded())
t = model.variable('t[i,k]', [n-1,K], Domain.unbounded())
z = model.variable('z[i,k]', [n-1,K], Domain.inRange(0,1))
w = model.variable('w[i,k]', [n-1,K], Domain.inRange(-1,0))

# utility sum and transformation constraints
model.constraint('sum-u[i,k]-to-u_total[i]', Expr.sub(Expr.sum(u, 1), u_total), Domain.equalsTo(0.0))
# func = lambda i, k: 0.5 * c[i,k] * (bpts[k+1]**2 - bpts[k]**2) + d[i,k] *(bpts[k+1] - bpts[k]) # a function to compute Lambda / M
# func(permutations[k][j],k) == M[permutations[k][j],k]
import scipy as sp
import scipy.sparse as spsp

# allTransMatrices = [Matrix.sparse(n, n, permutations[k], np.arange(n), np.array([M[permutations[k][j], k] for j in range(n)])) for k in range(K)]
# u_hat.reshape
for k in range(K):
    vals, rows, cols = np.array([M[permutations[k][j], k] for j in range(n)], dtype=np.double), permutations[k].astype(np.int32), np.arange(n, dtype=np.int32)
    TransMat = Matrix.sparse(n, n, rows, cols, vals)
    model.constraint('TransMat @ u_hat[:,k] == u[:,k] {}'.format(k), Expr.sub(Expr.mul(TransMat, u_hat.slice([0,k], [n,k+1])), u.slice([0,k], [n,k+1])), Domain.equalsTo(0))

    # for j in range(n):
    #     lhs, rhs = Expr.mul(M[permutations[k][j], k],  u_hat.index(j, k)), u.index(permutations[k][j], k)
    #     model.constraint('u_hat[{},{}]-to-u[{},{}]'.format(j, k, permutations[k][j], k), Expr.sub(lhs, rhs), Domain.equalsTo(0))

# each interval k and u_hat representation
func = lambda i, k: np.array([[d_hat[i, k], c_hat[i, k]/2], [-d_hat[i+1, k], -c_hat[i+1, k]/2]])
G = np.array([[func(i,k) for k in range(K)] for i in range(n-1)]) # G[i,k] is a 2-by-2 matrix
# i, k = 1, 2

# z + w >= 0
model.constraint('z+w>=0 (all i,k)', Expr.add(z, w), Domain.greaterThan(0))

# the n constraints involving u, z, w
model.constraint('u_hat[0,:]<=z[0,:]', Expr.sub(u_hat.slice([0,0], [1,K]), z.slice([0,0], [1,K])), Domain.lessThan(0))
lhs, rhs = u_hat.slice([1,0], [n-1, K]), Expr.add(z.slice([1,0], [n-1,K]), w.slice([0,0], [n-2, K]))
model.constraint('u_hat[1:n-1,k] <= z[1:n-1,k] + w[1:n-1,k] for all k', Expr.sub(lhs, rhs), Domain.lessThan(0))
model.constraint('u_hat[n-1,k]<=1+w[n-2,k] for all k', Expr.sub(Expr.sub(u_hat.slice([n-1, 0], [n,K]), 1), w.slice([n-2, 0], [n-1,K])), Domain.lessThan(0)) # u_hat[n-1,k]

# G @ (s,t) == (z,w)

# allMats = [Matrix.sparse(G[i,k]) for i in range(n-1) for k in range(K)]
# len(allMats)
# blockDiagG = Matrix.diag(allMats)


# bd_sparse = spsp.block_diag(

# G.fla

# blockDiagG.numRows(), blockDiagG.numColumns()

# st_all = Expr.vstack([Expr.vstack(s.index(i,k), t.index(i,k)) for i in range(n-1) for k in range(K)])
# Expr.mul(blockDiagG, st_all)

# # [(a,b) for a in range(10) for b in range(4)]


# for i in range(n-1):
#     Gdiag = 

# GG = G.reshape((n-1)*K, 2, 2)

rows = np.concatenate([2*idx + np.array([0,0,1,1]) for idx in range((n-1)*K)])
cols = np.concatenate([2*idx + np.array([0,1,0,1]) for idx in range((n-1)*K)])
vals = G.flatten() # Gdiag = spsp.csc_matrix((vals, (rows, cols)), shape=(2*(n-1)*K, 2*(n-1)*K)) # same as spsp.block_diag([G[i,k] for i in range(n-1) for k in range(K)])
rows, cols, vals = rows.astype(np.int32), cols.astype(np.int32), vals.astype(np.double)
GdiagMosek = Matrix.sparse(2*(n-1)*K, 2*(n-1)*K, rows, cols, vals)
st_all = Expr.vstack([Expr.vstack(s.index(i,k), t.index(i,k)) for i in range(n-1) for k in range(K)])
zw_all = Expr.vstack([Expr.vstack(z.index(i,k), w.index(i,k)) for i in range(n-1) for k in range(K)])
model.constraint('G(s,t)<=(z,w) all', Expr.sub(Expr.mul(GdiagMosek, st_all), zw_all), Domain.equalsTo(0))

expression = Expr.hstack([Expr.constTerm(1/2 * np.ones((n-1)*K)), t.reshape((n-1)*K), s.reshape((n-1)*K)])
cd = Domain.inRotatedQCone(3)
cd.axis(1)
model.constraint('(s,t) conic all', expression, Domain.inRotatedQCone((n-1)*K, 3))

# for k in range(K):
    # constraints for u[i,k] and z[i,k], w[i,k]
    # model.constraint('u_hat[0,k]<=z[0,k] {}'.format(k), Expr.sub(u_hat.index(0,k), z.index(0,k)), Domain.lessThan(0)) # u_hat[0,k]
    # lhs, rhs = u_hat.slice([1,k], [n-1, k+1]), Expr.add(z.slice([1,k], [n-1,k+1]), w.slice([0,k], [n-2, k+1]))
    # model.constraint('u_hat[1:n-1,k] <= z[1:n-1,k] + w[1:n-1,k] {}'.format(k), Expr.sub(lhs, rhs), Domain.lessThan(0))
    # for i in range(1, n-1):
    #     lhs, rhs = Expr.sub(u_hat.index(i,k), z.index(i,k)), w.index(i-1,k)
    #     model.constraint('u_hat[i,k]<=z[i,k]+w[i-1,k] ({},{})'.format(i,k), Expr.sub(lhs, rhs), Domain.lessThan(0))    
    # model.constraint('u_hat[n-1,k]<=1+w[n-2,k] {}'.format(k), Expr.sub(Expr.sub(u_hat.index(n-1,k), 1), w.index(n-2,k)), Domain.lessThan(0)) # u_hat[n-1,k]
    # constraints for (z,w) and (s,t)
    # for i in range(n-1): # u_hat[1,k], ...u_hat[n-2,k]
    #     lhs, rhs = Expr.mul(G[i,k], Expr.vstack(s.index(i,k), t.index(i,k))), Expr.vstack(z.index(i,k), w.index(i,k))
    #     model.constraint('G@(s,t)==(z,w) ({},{})'.format(i,k),  Expr.sub(lhs, rhs), Domain.equalsTo(0))
        # model.constraint('z+w>=0 ({},{})'.format(i,k), Expr.add(z.index(i,k), w.index(i,k)), Domain.greaterThan(0))
        # model.constraint('(s,t) conic ({},{})'.format(i,k), Expr.vstack(1/2, t.index(i, k), s.index(i,k)), Domain.inRotatedQCone(3))

# objective <-> exponential cone
for i in range(n):
    model.constraint('(qi,q,ui) in Exp, i={}'.format(i), Expr.vstack(u_total.index(i), 1, q.index(i)), Domain.inPExpCone())

print('formulation time = {}'.format(time() - begin))
# actually solve
model.objective('maximization obj', ObjectiveSense.Maximize, Expr.dot(B, q))
before_mosek_solve = time()
model.solve()

print('mosek.solve() time = {}'.format(time() - before_mosek_solve))
try:
    u, u_total = u.level().reshape(n,K), u_total.level()
except:
    pass

u = np.maximum(u, 0)
tiny_num = max(1e-8, 1e-8 * np.min(M[M>0])) # a small number
u[u<= tiny_num] = 0

# u_total = np.sum(u, 1)

# compute a pure allocation
def eval_sub(i, k, ll, rr): # given (ll, rr) within k-th subinterval
    try:
        assert(bpts[k] <= ll <= rr <= bpts[k+1])
    except:
        print(k, bpts[k], ll, rr, bpts[k+1])
    return 0.5 * c[i,k] * (rr**2 - ll**2) + d[i,k] * (rr - ll)

def move_knife_sub(i, k, ui, ll): # given ll within k-th subinterval, find rr (also within) s.t. utility = ui
    if ui <= 1e-8: # buyer i gets nothing in k-th interval
        return ll
    assert(bpts[k] <= ll)
    if ll >= bpts[k+1]:
        return bpts[k+1]
    # try:
    #     assert(eval_sub(i, k, ll, bpts[k+1]) >= ui - 1e-7) # otherwise cannot attain ui
    # except:
    #     print(i, k, eval_sub(i, k, ll, bpts[k+1]), ui)
    aa, bb, cc = c[i,k]/2, d[i,k], - (c[i,k]/2 * ll**2 + d[i,k] * ll + ui)
    return min((-bb + np.sqrt(bb**2 - 4 * aa * cc))/(2*aa), bpts[k+1])

allocations = [[None] * K for i in range(n)] # record the interval of buyer i in k-th predefined interval
bpts_all = [] # for record...
for k in range(K):
    # print("predefin/ed interval {} is ({:.4f}, {:.4f})".format(k, bpts[k], bpts[k+1]))
    bpts_sub = [bpts[k]]
    for j in range(n):
        i = permutations[k][j]
        if j == n-1:
            bpts_sub.append(bpts[k+1])
        else:
            bpts_sub.append(move_knife_sub(i, k, u[i,k], bpts_sub[-1]))
        # print('{}-th buyer is {}, u[{},{}] = {:.4f}, its interval is ({:.4f}, {:.4f}), valuated utility = {:.4f}'.format(j, i, i, k, u[i,k], bpts_sub[-2], bpts_sub[-1], eval_sub(i, k, bpts_sub[-2], bpts_sub[-1])))
        allocations[i][k] = (bpts_sub[-2], bpts_sub[-1])
    bpts_all.append(bpts_sub)

total_time = time() - begin
print('total time = {}'.format(total_time))

# import csv, os
# mode = 'a' if os.path.exists('logs/large-scale.csv') else 'w'
# with open('logs/large-scale.csv', mode, newline='') as ff:
#     writer = csv.writer(ff, dialect='excel')
#     if mode == 'w':
#         writer.writerow(['n', 'K', 'seed', 'total_time'])
#     writer.writerow([n, K, seed, total_time])

u_buyers = np.sum(u, axis=1)
u_computed = np.array([sum(eval_sub(i, k, *allocations[i][k]) for k in range(K)) for i in range(n)])
print('indicator of numerical error: ||u_buyers - u_computed|| = {}'.format(np.linalg.norm(u_buyers - u_total)))
# u_total
# k = 0
# [allocations[permutations[k][j]][k] for j in range(n)], permutations[k], u[:, k]

# [eval_sub(i, k, *allocations[i][k]) for i in range(n)]

# u[:,44][u[:,44]>=1e-5]
# bpts[45]

==> codes/pareto_frontier_2_buyers.py <==
import numpy as np
from matplotlib import pyplot as plt

d1, d2 = 1.5, 0.8
c1, c2 = (1-d1) * 2, (1-d2) * 2

a = np.linspace(0, 1, num = 1000)

u1 = c1 * a**2 / 2 + d1 * a
u2 = c2 * (1 - a**2) / 2 + d2 * (1 - a)

plt.plot(u1, u2, linewidth=2.33)
plt.xlabel(r'$u_1$')
plt.ylabel(r'$u_2$')
plt.xlim([0, 1])
plt.ylim([0, 1])
plt.fill_between(u1, u2, color=(0.2, 0.2, 0.2, 0.5))
plt.savefig('U-set-two-buyers.pdf')

==> codes/run_all.sh <==
for n in 50 100 150 200
do
	for K in 50 100 150 200
	do
		for sd in 1 2 3 4 5 6 7 8
        do 
            python n_pwl_buyers_on_unit_interval_mosek_large_scale.py -n=$n -K=$K -sd=$sd;
        done
	done
	wait;
done

==> codes/solving_beta_deterministic_and_stoch_dual_averaging.py <==
# consider n buyers with linear valuations on [0,1]
import numpy as np
from matplotlib import pyplot as plt
np.random.seed(2021)

def integrate(ci, di, li=0, ui=1):
    ''' integral of ci*theta + di over theta in [li,ui]; assuming >= 0 on [0,1] and ui >= li'''
    assert(ui>=li)
    if li == ui:
        return 0
    return 0.5 * ci * (ui ** 2 - li ** 2) + di * (ui - li)

n = 5 # number of buyers
c, d = np.random.normal(0, 1, (n, ))/3, 1 + np.random.normal(2, 1, (n, )) # make the plot prettier
# c, d = np.array([-3, -1, 2, 4])/5, np.array([11, 8, 13, 15])
# c, d = np.array([-3, -2, 1, 2, 4])/2, np.array([5, 7, 9, 16, 20])
min_val = np.minimum(d, c + d)
d = d + 1e-10 + 0.5 * np.random.exponential(1, (n,)) + np.maximum(-min_val, 0) # make sure all are >= 0 on [0,1]
assert(np.prod(d>=0) == 1 and np.prod(c+d>=0) == 1) 
# normalize all vi
integrals = [integrate(cc, dd) for (cc,dd) in zip(c, d)]
c, d = c/integrals, d/integrals
B = np.abs(np.random.normal(0, 1, (n,))) + 5 # budgets
# B = np.ones((n,)) # everyone has the same budget
B = B/np.sum(B) # normalize to sum(B) == 1

def find_breakpoints_winners(beta_ave):
    ''' n == len(beta_ave) == len(c) == len(d); find the breakpoint of max beta[i] * v[i], v[i] has coeff. c[i], d[i] '''
    breakpoints = [0] # 0 is always defined as the first b.p.
    bpvals = [np.max(beta_ave * d)] # value of p at 0
    for i in range(n):
        for j in range(i+1, n):
            thetaij = -(beta_ave[j] * d[j] - beta_ave[i] * d[i]) / (beta_ave[j] * c[j] - beta_ave[i] * c[i])
            if thetaij >= 1 or thetaij <= 0: # intersecting outside [0,1]
                continue
            # check if function value of thetaij is above all others
            valij = beta_ave[i] *(c[i] * thetaij + d[i]) # = ...using j
            # assert(valij == beta_ave[j] *(c[j] * thetaij + d[j]))
            isbp = True
            for k in range(n):
                if k!=i and k!=j:
                    if beta_ave[k] * (c[k] * thetaij + d[k]) > valij: # (thetaij, vij) is not a breakpoint if another buyer is strictly above it
                        isbp = False
                        break
            if isbp and (thetaij not in breakpoints):
                breakpoints.append(thetaij)
                bpvals.append(valij)
    # sort them and add the point at theta = 1
    temp_argsort = np.argsort(breakpoints)
    breakpoints = np.array(breakpoints)[temp_argsort]
    bpvals = np.array(bpvals)[temp_argsort]
    breakpoints = np.append(breakpoints, 1)
    bpvals = np.append(bpvals, np.max(beta_ave*(c+d)))
    winners = [np.argmax(beta_ave * d)] # list of winners corr. to the line segments following the b.p.'s
    for k in range(1, len(breakpoints)-1): # there are exactly n breakpoints (including 0 excluding 1)
        theta_middle = (breakpoints[k] + breakpoints[k+1])/2
        # find the winner at theta_middle, which is the winner on segment k as well
        ik = np.argmax(beta_ave * (c * theta_middle + d))
        winners.append(ik)
        # if len(breakpoints) - 1 < n:
        #     print('number of linear pieces = {}'.format(len(breakpoints)-1))
    return breakpoints, bpvals, winners

def subgrad_first_term(beta):
    breakpoints, _, winners = find_breakpoints_winners(beta)
    gg = np.zeros((n,))
    for k in range(len(breakpoints)-1): # in the beginning, the number of breakpoints may be less than n
        ll, rr = breakpoints[k], breakpoints[k+1] # left and right endpoints of current piece
        ii = winners[k] # winner of current piece, contribute to ii-th component of gg
        gg[ii] += beta[ii] * ( 0.5 * c[ii] * (rr**2 - ll**2) + d[ii] * (rr - ll))
    return gg

def subgrad_full(beta):
    return subgrad_first_term(beta) - B/beta

# # Deterministic DA on beta
# # beta_min, beta_max = np.ones((n,)), 1/B
# beta = (B+1)/2
# beta_ave = np.zeros((n,))
# g_ave = 0.01*np.ones((n,))/n
# T = 50000
# for t in range(1, T+1):
#     # compute full subgrad
#     gg = subgrad_first_term(beta)
#     g_ave = (t-1)/t * g_ave + gg/t
#     # update beta and beta_ave
#     beta = np.minimum(np.maximum(B/g_ave, B), 1)
#     beta_ave = (t-1)/t * beta_ave + beta/t
#     if ( t%(T//20) ==0):
#     # if True:
#         print("t = {}, beta_ave = {}, B/beta_ave = {}".format(t, beta_ave, B/beta_ave))

# SDA
beta, beta_ave, g_ave = (B+1)/2, np.zeros((n,)), 0.01*np.ones((n,))/n
T = 500000
for t in range(1, T+1):
    # sample theta and find winner
    theta = np.random.uniform()
    v_theta = c * theta + d
    winner = np.argmax(beta * v_theta)
    # update dual average
    g_ave *= (t-1)/t
    g_ave[winner] += v_theta[winner] / t
    # update beta and beta_ave
    beta = np.minimum(np.maximum(B/g_ave, B), 1)
    beta_ave = (t-1)/t * beta_ave + beta/t
    if ( t%(T//20) ==0):
    # if True:
        print("t = {}, beta_ave = {}, B/beta_ave = {}".format(t, beta_ave, B/beta_ave))

linestyles = ['-', '--', '-.', ':', (0, (3, 1, 1, 1, 1, 1)), ]
x = np.linspace(0, 1, 1000)

# find breakpoints and winners
# beta_ave = np.array([1,1,1])
breakpoints, bpvals, winners = find_breakpoints_winners(beta_ave)
# final division, i.e., division[i] = the interval buyer i gets
division = [None] * n
for k in range(n):
    i = winners[k]
    division[i] = (breakpoints[k], breakpoints[k+1])

# find discrete approx. p = max of beta[i]*v[i]
p_discrete_approx = np.max(np.array([beta_ave[i] * (c[i]*x + d[i]) for i in range(n)]), axis=0)
# plot them
for i in range(n):
    plt.plot(x, beta_ave[i] * (c[i]*x + d[i]), label =  r"$\beta_{} v_{}: [{:.2f}, {:.2f}]$".format(i+1, i+1, *division[i]), linestyle = linestyles[i])
    # plt.plot(x, beta_ave[i] * (c[i]*x + d[i]), label =  r"$\beta_{} v_{}$", linestyle = linestyles[i])
plt.plot(x, p_discrete_approx, label = r"$ p := \max_i \beta_i v_i$", linewidth=2, color = 'brown')
plt.scatter(breakpoints, bpvals, marker = '|', color = 'brown')
plt.legend()
plt.xlabel(r"$\theta$")
plt.savefig('n-linear-sda.pdf')

# compute envy of each buyer
umat = np.zeros((n,n)) # umat[i,j] is vi of buyer j's interval
for i in range(n):
    for j in range(n):
        umat[i,j] = integrate(c[i], d[i], *division[j])

envy = [np.max(umat[i]) - umat[i,i] for i in range(n)]
for i in range(n):
    print("envy of buyer {} = {}".format(i, envy[i]))

# compute duality gap
udual = B / beta_ave
uprimal = np.array([integrate(c[i], d[i], *division[i]) for i in range(n)])
obj_eg_primal = np.sum(B * np.log(uprimal))
obj_dual = np.sum(beta_ave * uprimal) - np.sum(B * np.log(beta_ave))
C = sum(B) - np.sum(B * np.log(B))
print("dgap = {}".format(obj_dual - C - obj_eg_primal))

==> codes/solving_beta_full_subgrad.py <==
# consider n buyers with linear valuations on [0,1]

import numpy as np
from matplotlib import pyplot as plt
np.random.seed(1)

def integrate(ci, di, li=0, ui=1):
    ''' integral of ci*theta + di over theta in [li,ui]; assuming >= 0 on [0,1] and ui >= li'''
    assert(ui>=li)
    if li == ui:
        return 0
    return 0.5 * ci * (ui ** 2 - li ** 2) + di * (ui - li)

n = 2 # number of buyers
c, d = 0.8+np.random.normal(0, 1, (n, )), np.random.normal(2, 1, (n, )) # generate some buyers each buyer vi is characterized by its (c[i], d[i])
# c, d = np.array([-3, -1, 2, 4])/5, np.array([11, 8, 13, 15])
c, d = np.array([1,2]), np.array([1,5])
min_val = np.minimum(d, c + d)
d = d + 1e-10 + 0.5 * np.random.exponential(1, (n,)) + np.maximum(-min_val, 0) # make sure all are >= 0 on [0,1]
assert(np.prod(d>=0) == 1 and np.prod(c+d>=0) == 1) 
# normalize all vi
integrals = [integrate(cc, dd) for (cc,dd) in zip(c, d)]
c, d = c/integrals, d/integrals
B = np.abs(np.random.normal(0, 1, (n,))) # budgets
B = np.ones((n,)) # everyone has the same budget
B = B/np.sum(B) # normalize to sum(B) == 1

def find_breakpoints_winners(beta_ave):
    ''' n == len(beta_ave) == len(c) == len(d); find the breakpoint of max beta[i] * v[i], v[i] has coeff. c[i], d[i] '''
    breakpoints = [0] # 0 is always defined as the first b.p.
    bpvals = [np.max(beta_ave * d)] # value of p at 0
    for i in range(n):
        for j in range(i+1, n):
            thetaij = -(beta_ave[j] * d[j] - beta_ave[i] * d[i]) / (beta_ave[j] * c[j] - beta_ave[i] * c[i])
            if thetaij >= 1 or thetaij <= 0: # intersecting outside [0,1]
                continue
            # check if function value of thetaij is above all others
            valij = beta_ave[i] *(c[i] * thetaij + d[i]) # = ...using j
            # assert(valij == beta_ave[j] *(c[j] * thetaij + d[j]))
            isbp = True
            for k in range(n):
                if k!=i and k!=j:
                    if beta_ave[k] * (c[k] * thetaij + d[k]) > valij: # (thetaij, vij) is not a breakpoint if another buyer is strictly above it
                        isbp = False
                        break
            if isbp and (thetaij not in breakpoints):
                breakpoints.append(thetaij)
                bpvals.append(valij)
    # sort them and add the point at theta = 1
    temp_argsort = np.argsort(breakpoints)
    breakpoints = np.array(breakpoints)[temp_argsort]
    bpvals = np.array(bpvals)[temp_argsort]
    breakpoints = np.append(breakpoints, 1)
    bpvals = np.append(bpvals, np.max(beta_ave*(c+d)))
    winners = [np.argmax(beta_ave * d)] # list of winners corr. to the line segments following the b.p.'s
    for k in range(1, len(breakpoints)-1): # there are exactly n breakpoints (including 0 excluding 1)
        theta_middle = (breakpoints[k] + breakpoints[k+1])/2
        # find the winner at theta_middle, which is the winner on segment k as well
        ik = np.argmax(beta_ave * (c * theta_middle + d))
        winners.append(ik)
        # if len(breakpoints) - 1 < n:
        #     print('number of linear pieces = {}'.format(len(breakpoints)-1))
    return breakpoints, bpvals, winners

def subgrad_first_term(beta):
    breakpoints, _, winners = find_breakpoints_winners(beta)
    gg = np.zeros((n,))
    for k in range(len(breakpoints)-1): # in the beginning, the number of breakpoints may be less than n
        ll, rr = breakpoints[k], breakpoints[k+1] # left and right endpoints of current piece
        ii = winners[k] # winner of current piece, contribute to ii-th component of gg
        gg[ii] += beta[ii] * ( 0.5 * c[ii] * (rr**2 - ll**2) + d[ii] * (rr - ll))
    return gg

def subgrad_full(beta):
    return subgrad_first_term(beta) - B/beta

# Deterministic DA on beta
beta_min, beta_max = np.ones((n,)), 1/B
beta = (beta_min+beta_max)/2
beta_ave = np.zeros((n,))
# g_ave = np.zeros((n,))
T = 10000
sigma = np.min(B**3) # strong convexity parameter
sum_t = 0
for t in range(1, T+1):
    # compute full subgrad
    gg_full = subgrad_full(beta)
    # projected subgradient step
    eta = 2/(sigma * (t+1))
    beta -= eta * gg_full
    beta = np.maximum(np.minimum(beta, beta_max), beta_min)
    # update average and weight sum
    beta_ave = (t * beta + sum_t * g_ave) / (sum_t + t)
    if ( t%(T//20) ==0):
    # if True:
        print("t = {}, beta_ave = {}, B/beta_ave = {}, gg_full = {}".format(t, beta_ave, B/beta_ave, gg_full))

linestyles = ['-', '--', '-.', ':', (0, (3, 1, 1, 1, 1, 1)), ]
x = np.linspace(0, 1, 1000)

# find breakpoints and winners
# beta_ave = np.array([1,1,1])
beta_ave = np.array([1, 1.035])
breakpoints, bpvals, winners = find_breakpoints_winners(beta_ave)
# final division, i.e., division[i] = the interval buyer i gets
division = [None] * n
for k in range(n):
    i = winners[k]
    division[i] = (breakpoints[k], breakpoints[k+1])

# compute envy of each buyer
umat = np.zeros((n,n)) # umat[i,j] is vi of buyer j's interval
for i in range(n):
    for j in range(n):
        umat[i,j] = integrate(c[i], d[i], *division[j])

envy = [np.max(umat[i]) - umat[i,i] for i in range(n)]
for i in range(n):
    print("envy of buyer {} = {}".format(i, envy[i]))

# compute duality gap
udual = B / beta_ave
uprimal = np.array([integrate(c[i], d[i], *division[i]) for i in range(n)])
obj_eg_primal = np.sum(B * np.log(uprimal))
obj_dual = np.sum(beta_ave * uprimal) - np.sum(B * np.log(beta_ave))
C = sum(B) - np.sum(B * np.log(B))
print("dgap = {}".format(obj_dual - C - obj_eg_primal))

# find discrete approx. p = max of beta[i]*v[i]
p_discrete_approx = np.max(np.array([beta_ave[i] * (c[i]*x + d[i]) for i in range(n)]), axis=0)
# plot them
for i in range(n):
    plt.plot(x, beta_ave[i] * (c[i]*x + d[i]), label =  r"$\beta_{} v_{}: [{:.2f}, {:.2f}]$".format(i, i, *division[i]), linestyle = linestyles[i])
    # plt.plot(x, beta_ave[i] * (c[i]*x + d[i]), label =  r"$\beta_{} v_{}$", linestyle = linestyles[i])
plt.plot(x, p_discrete_approx, label = r"$ p := \max_i \beta_i v_i$", linewidth=2, color = 'brown')
plt.scatter(breakpoints, bpvals, marker = '|', color = 'brown')
plt.legend()
plt.xlabel(r"$\theta$")
plt.savefig('n-linear-distinct.pdf')

==> codes/solving_beta_sda.py <==
# consider n buyers with linear valuations on [0,1]

import numpy as np
from matplotlib import pyplot as plt
np.random.seed(5)

def integrate(ci, di, li=0, ui=1):
    ''' integral of ci*theta + di over theta in [li,ui]; assuming >= 0 on [0,1] and ui >= li'''
    assert(ui>=li)
    if li == ui:
        return 0
    return 0.5 * ci * (ui ** 2 - li ** 2) + di * (ui - li)

n = 4 # number of buyers
# c, d = np.random.normal(0, 1, (n, ))/2, np.random.normal(5, 1, (n, )) # generate some buyers each buyer vi is characterized by its (c[i], d[i])
# c, d = np.array([-3, -2, 0, 4, 7])/5, np.array([11, 12, 13, 14, 15])
c, d = np.array([1, -2, -3, 1])/8, np.array([2, 6, 7, 5])*2
min_val = np.minimum(d, c + d)
d = d + 1e-10 + 0.5 * np.random.exponential(1, (n,)) + np.maximum(-min_val, 0) # make sure all are >= 0 on [0,1]
assert(np.prod(d>=0) == 1 and np.prod(c+d>=0) == 1) 
# normalize all vi
integrals = [integrate(cc, dd) for (cc,dd) in zip(c, d)]
c, d = c/integrals, d/integrals
B = np.abs(np.random.normal(0, 1, (n,))) # budgets
# B = np.ones((n,)) # everyone has the same budget
# B = [1,2,3,4]
B = np.ones((n,))
B = B/np.sum(B) # normalize to sum(B) == 1

# SDA on beta
beta_min, beta_max = np.ones((n,)), 1/B
beta = (beta_min+beta_max)/2 
beta_ave = 0.01*np.ones((n,))/n
g_ave = 0.01*np.ones((n,))/n
T = 100000
for t in range(1, T+1):
    # sample theta
    theta = np.random.uniform(0, 1)
    # compute subgrad
    ii = np.argmax(beta*(c*theta + d))
    ggii = c[ii] * theta + d[ii]
    g_ave *= (t-1)/t
    g_ave[ii] += ggii/t
    # update beta and beta_ave
    beta = np.minimum(np.maximum(B/g_ave, beta_min), beta_max)
    beta_ave = (t-1)/t * beta_ave + beta/t
    if ( t%(T//20) ==0):
        print("t = {}, beta_ave = {}, B/beta_ave = {}".format(t, beta_ave, B/beta_ave))

breakpoints = [0] # 0 is always defined as the first b.p.
bpvals = [np.max(beta_ave * d)] # value of p at 0
for i in range(n):
    for j in range(i+1, n):
        thetaij = -(beta_ave[j] * d[j] - beta_ave[i] * d[i]) / (beta_ave[j] * c[j] - beta_ave[i] * c[i])
        if thetaij >= 1 or thetaij <= 0: # intersecting outside [0,1]
            continue
        # check if function value of thetaij is above all others
        valij = beta_ave[i] *(c[i] * thetaij + d[i]) # = ...using j
        # assert(valij == beta_ave[j] *(c[j] * thetaij + d[j]))
        isbp = True
        for k in range(n):
            if k!=i and k!=j:
                if beta_ave[k] * (c[k] * thetaij + d[k]) > valij: # (thetaij, vij) is not a breakpoint if another buyer is strictly above it
                    isbp = False
                    break
        if isbp:
            breakpoints.append(thetaij)
            bpvals.append(valij)

# sort them and add the point at theta = 1
temp_argsort = np.argsort(breakpoints)
breakpoints = np.array(breakpoints)[temp_argsort]
bpvals = np.array(bpvals)[temp_argsort]
breakpoints = np.append(breakpoints, 1)
bpvals = np.append(bpvals, np.max(beta_ave*(c+d)))

# find winners corr. to the pieces
winners = [np.argmax(beta_ave * d)] # list of winners corr. to the line segments following the b.p.'s
for k in range(1, n): # there are exactly n breakpoints (including 0 excluding 1)
    theta_middle = (breakpoints[k] + breakpoints[k+1])/2
    # find the winner at theta_middle, which is the winner on segment k as well
    ik = np.argmax(beta_ave * (c * theta_middle + d))
    winners.append(ik)

# final division, i.e., division[i] = the interval buyer i gets
division = [None] * n
for k in range(n):
    i = winners[k]
    division[i] = (breakpoints[k], breakpoints[k+1])

# compute envy
umat = np.zeros((n,n)) # umat[i,j] is vi of buyer j's interval
for i in range(n):
    for j in range(n):
        umat[i,j] = integrate(c[i], d[i], *division[j])/B[j]

envy = [np.max(umat[i]) - umat[i,i] for i in range(n)]
for i in range(n):
    print("envy of buyer {} = {}".format(i, envy[i]))

# compute duality gap
udual = B / beta_ave
uprimal = np.array([integrate(c[i], d[i], *division[i]) for i in range(n)])
obj_eg_primal = np.sum(B * np.log(uprimal))
obj_dual = np.sum(beta_ave * uprimal) - np.sum(B * np.log(beta_ave))
C = sum(B) - np.sum(B * np.log(B))
print("dgap = {}".format(obj_dual - C - obj_eg_primal))

#############################################################################################
# plot
linestyles = ['-', '--', '-.', ':', (0, (3, 1, 1, 1, 1, 1)), ]
x = np.linspace(0, 1, 1000)
p_discrete_approx = np.max(np.array([beta_ave[i] * (c[i]*x + d[i]) for i in range(n)]), axis=0)
# plot them
for i in range(n):
    plt.plot(x, beta_ave[i] * (c[i]*x + d[i]), label =  r"$\beta_{} v_{}: [{:.2f}, {:.2f}]$".format(i, i, *division[i]), linestyle = linestyles[i])
    # plt.plot(x, beta_ave[i] * (c[i]*x + d[i]), label =  r"$\beta_{} v_{}$", linestyle = linestyles[i])
plt.plot(x, p_discrete_approx, label = r"$ p := \max_i \beta_i v_i$", linewidth=2, color = 'brown')
plt.scatter(breakpoints, bpvals, marker = '|', color = 'brown')
plt.legend()
plt.xlabel(r"$\theta$")
plt.savefig("n-linear-distinct.pdf")

print(tuple(B))
print(tuple(c))
print(tuple(d))
tuple(envy*B)
print(tuple(envy))

==> codes/zi-wi-set-illustr.py <==
import numpy as np
from matplotlib import pyplot as plt

d1, d2 = 1.5, 0.6
c1, c2 = (1-d1) * 2, (1-d2) * 2

s = np.linspace(0, 1, num = 1000)
t = s ** 2

z = (c1/2) * t + d1 * s
w = -(c2/2) * t - d2 * s

# let t > s_fix ** 2
s_fix = 0.8
t = np.linspace(s_fix, 5, num = 1000) ** 2

zt = (c1/2) * t + d1 * s_fix
wt = -(c2/2) * t - d2 * s_fix

plt.plot(z, w, linewidth=2.33, color = 'blue', label = r'$(z_i, w_i)$ as $s_i \in [0,1]$ and $t_i = s_i^2$')
plt.plot(z, -z, linewidth=2.33, color = 'red', label = r'$z_i + w_i = 0$')
plt.plot(zt, wt, linewidth=2.33, color = 'brown', linestyle='dotted', label = r'Fixed $s_0 = 0.5$, let $t_i \in [s_0^2, 1]$')
plt.xlabel(r'$z_i$')
plt.ylabel(r'$w_i$')
plt.xlim([0, 1])
plt.ylim([-1, 0])
plt.legend()
plt.title(r'$d_i = {}$, $d_{{i+1}} = {}$'.format(d1, d2))
w_lin = -w
plt.fill_between(z, -z, w, color=(0.2, 0.2, 0.2, 0.5))
